Basis set generation and optimization in the NISQ era with Quiqbox.jl

In the noisy intermediate-scale quantum era, ab initio computation of the electronic structure problems has become one of the major benchmarks for identifying the boundary between classical and quantum computational power. Basis sets play a key role in the electronic structure methods implemented on both classical and quantum devices. To investigate the consequences of the single-particle basis sets, we propose a framework for more customizable basis set generation and optimization. This framework allows composite basis sets to go beyond typical basis set frameworks, such as atomic basis sets, by introducing the concept of mixed-contracted Gaussian-type orbitals. These basis set generations set the stage for more flexible variational optimization of basis set parameters. To realize this framework, we have developed an open-source software package named ``Quiqbox'' in the Julia programming language. We demonstrate various examples of using Quiqbox for basis set optimization and generation, ranging from optimizing atomic basis sets on the Hartree--Fock level, preparing the initial state for VQE computation, and constructing basis sets with completely delocalized orbitals. We also include various benchmarks of Quiqbox for basis set optimization and ab initial electronic structure computation.

==> BeH2opt_code.jl <==
# Install Quiqbox if you haven't already
using Pkg
Pkg.add("Quiqbox")

# Load Quiqbox
using Quiqbox

# Set Be-H bond length
AngToBr = 1 / 0.529177210903
BeHLen = 1.3264 * AngToBr

# Create a three-point chain of nuclei
nucPoints = GridBox((2,0,0), BeHLen).point
nuc = ["H", "Be", "H"]
nucCoords = coordOf.(nucPoints) |> collect

# Build STO-3G with shared parameters
bsStr = "STO-3G"
bsHl = genBasisFunc(nucPoints[1],bsStr,"H")
bsBe = genBasisFunc(nucPoints[2],bsStr,"Be")
bsHr = genBasisFunc.(bsHl,Ref(nucPoints[3]))
bs = [bsHl..., bsBe..., bsHr...]

# Use L-BFGS from Optim.jl as the 
# gradient-based parameter optimizer
Pkg.add("Optim")
using Optim
lbfgs = function (f, gf, x0)
    m = LBFGS() # linesearch: Hager-Zhang
    d = Optim.OnceDifferentiable(
            f, x->gf(x)[begin], 
            x0, inplace=false
        )
    o = Optim.Options(;
            allow_f_increases=false, 
            Optim.default_options(m)...
        )
    s = Optim.initial_state(m, o, d, x0)
    function (x, _, _)
        s.x .= x
        Optim.update_state!(d, s, m)
        Optim.update_g!(d, s, m)
        Optim.update_h!(d, s, m)
        x .= s.x
    end
end

# Extract and optimize parameters
parsAll = markParams!(bs, true)
## Only optimize exponent and contraction 
## coefficients
parsToOpt = vcat(getParams.(Ref(parsAll), 
                 (:α, :d))...) 
config = POconfig(;threshold=(1e-6, 1e-4), 
                   maxStep=500, 
                   optimizer=lbfgs)
optimizeParams!(parsToOpt, 
                bs, nuc, nucCoords, config)

# Renormalize the optimized basis set
bs = map(bf->bf*(inv∘sqrt∘overlap)(bf, bf),
         flatten(bs))

==> DObasis_code.jl <==
# Install Quiqbox if you haven't already
using Pkg
Pkg.add("Quiqbox")

# Load Quiqbox
using Quiqbox

# The function to construct the center pairs 
# for delocalized orbitals
function genDOcenters(l)
    Lp = fill(l)|>Ref
    shapes = [(1,0,0), (0,1,0), (0,0,1)]
    GridBox.(shapes, Lp)
end

# The function to build a delocalized  
# orbital basis set
function genDObs(l, gfs)
    cPairs = genDOcenters(l)
    map(cPairs) do cp
        gp = gfs|>Ref
        genBasisFunc.(cp.point, gp)|>sum
    end
end

# Build an initial basis set
gfs = [GaussFunc(17.0, 0.4), 
       GaussFunc( 2.5, 0.8), 
       GaussFunc( 0.5, 0.6), 
       GaussFunc( 0.1, 0.2)]
bs = genDObs(1.5, gfs)

# Extract the parameters to be optimized
pp = markParams!(bs, true)|>Ref
pSyms = [:L, :α, :d]
pars = vcat(getParams.(pp, pSyms)...)

# Specify the molecular geometry
nuc = ["H", "H"]
nucCoords = [[-0.7, 0.0, 0.0], 
             [ 0.7, 0.0, 0.0]]

# Perform parameter optimization
optimizeParams!(pars, bs, 
                nuc, nucCoords, 
                POconfig(maxStep=1000))

==> PySCFRHF.py <==
# Inputs: atom, bsKey, ectol, gctol
# Configuration
mol = gto.M(unit ="bohr", atom=atom, 
            basis=bsKey, cart=True)
mol.verbose = 0
rhf_mol = scf.RHF(mol)
rhf_mol.direct_scf = False
rhf_mol.init_guess = "1e"
rhf_mol.conv_tol = ectol
rhf_mol.conv_tol_grad = gctol
i = []
def save_scf_iteration(envs):
    cycle = envs["cycle"]
    i.append(cycle)
rhf_mol.callback = save_scf_iteration
# Execution
rhf_mol.kernel()

==> QuiqboxRHF.jl <==
# Inputs: bsStrs, nuc, coords, ectol, gctol
# Configuration
bs = map(bsStrs, coords) do bsStr, center
    genBFuncsFromText(bsStr; center, 
                      adjustContent=true)
end |> flatten
secondaryConvRatio = (gctol/ectol, Inf)
SCF = SCFconfig(;secondaryConvRatio, 
                 threshold=ectol)
HFc = HFconfig(;SCF, HF=:RHF, C0=:Hcore)
# Execution
runHF(bs, nuc, coords, HFc, printInfo=false)
